Supermassive black holes and their host spheroids I. Disassembling galaxies

Several recent studies have performed galaxy decompositions to investigate correlations between the black hole mass and various properties of the host spheroid, but they have not converged on the same conclusions. This is because their models for the same galaxy were often significantly different and not consistent with each other in terms of fitted components. Using $3.6 \rm ~\mu m$ $Spitzer$ imagery, which is a superb tracer of the stellar mass (superior to the $K$-band), we have performed state-of-the-art multicomponent decompositions for 66 galaxies with directly measured black hole masses. Our sample is the largest to date and, unlike previous studies, contains a large number (17) of spiral galaxies with low black hole masses. We paid careful attention to the image mosaicking, sky subtraction and masking of contaminating sources. After a scrupulous inspection of the galaxy photometry (through isophotal analysis and unsharp masking) and - for the first time - 2D kinematics, we were able to account for spheroids, large-scale, intermediate-scale and nuclear disks, bars, rings, spiral arms, halos, extended or unresolved nuclear sources and partially depleted cores. For each individual galaxy, we compared our best-fit model with previous studies, explained the discrepancies and identified the optimal decomposition. Moreover, we have independently performed 1D and 2D decompositions, and concluded that, at least when modelling large, nearby galaxies, 1D techniques have more advantages than 2D techniques. Finally, we developed a prescription to estimate the uncertainties on the 1D best-fit parameters for the 66 spheroids that takes into account systematic errors, unlike popular 2D codes that only consider statistical errors.

==> pdftoeps.sh <==
convert comparison_all_mag_sph.eps    comparison_all_mag_sph.pdf
convert comparison_all_mu_0.eps       comparison_all_mu_0.pdf
convert comparison_all_mu_e.eps       comparison_all_mu_e.pdf
convert comparison_all_n.eps	      comparison_all_n.pdf
convert comparison_all_r_e.eps	      comparison_all_r_e.pdf
convert comparison_mag.eps	      comparison_mag.pdf
convert comparison_n.eps	      comparison_n.pdf
convert comparison_r_e.eps	      comparison_r_e.pdf
convert ic1459_1Dfit.eps	      ic1459_1Dfit.pdf
convert ic2560_1Dfit.eps	      ic2560_1Dfit.pdf
convert ic4296_1Dfit.eps	      ic4296_1Dfit.pdf
convert m104_1Dfit.eps		      m104_1Dfit.pdf
convert m105_1Dfit.eps		      m105_1Dfit.pdf
convert m106_1Dfit.eps		      m106_1Dfit.pdf
convert m31_1Dfit.eps		      m31_1Dfit.pdf
convert m49_1Dfit.eps		      m49_1Dfit.pdf
convert m59_1Dfit.eps		      m59_1Dfit.pdf
convert m64_1Dfit.eps		      m64_1Dfit.pdf
convert m81_1Dfit.eps		      m81_1Dfit.pdf
convert m84_1Dfit.eps		      m84_1Dfit.pdf
convert m87_1Dfit.eps		      m87_1Dfit.pdf
convert m89_1Dfit.eps		      m89_1Dfit.pdf
convert m94_1Dfit.eps		      m94_1Dfit.pdf
convert m96_1Dfit.eps		      m96_1Dfit.pdf
convert n0524_1Dfit.eps 	      n0524_1Dfit.pdf
convert n0821_1Dfit.eps 	      n0821_1Dfit.pdf
convert n1023_1Dfit.eps 	      n1023_1Dfit.pdf
convert n1300_1Dfit.eps 	      n1300_1Dfit.pdf
convert n1316_1Dfit.eps 	      n1316_1Dfit.pdf
convert n1332_1Dfit.eps 	      n1332_1Dfit.pdf
convert n1374_1Dfit.eps 	      n1374_1Dfit.pdf
convert n1399_1Dfit.eps 	      n1399_1Dfit.pdf
convert n2273_1Dfit.eps 	      n2273_1Dfit.pdf
convert n2549_1Dfit.eps 	      n2549_1Dfit.pdf
convert n2778_1Dfit.eps 	      n2778_1Dfit.pdf
convert n2787_1Dfit.eps 	      n2787_1Dfit.pdf
convert n2974_1Dfit.eps 	      n2974_1Dfit.pdf
convert n3079_1Dfit.eps 	      n3079_1Dfit.pdf
convert n3091_1Dfit.eps 	      n3091_1Dfit.pdf
convert n3115_1Dfit.eps 	      n3115_1Dfit.pdf
convert n3227_1Dfit.eps 	      n3227_1Dfit.pdf
convert n3245_1Dfit.eps 	      n3245_1Dfit.pdf
convert n3377_1Dfit.eps 	      n3377_1Dfit.pdf
convert n3384_1Dfit.eps 	      n3384_1Dfit.pdf
convert n3393_1Dfit.eps 	      n3393_1Dfit.pdf
convert n3414_1Dfit.eps 	      n3414_1Dfit.pdf
convert n3489_1Dfit.eps 	      n3489_1Dfit.pdf
convert n3585_1Dfit.eps 	      n3585_1Dfit.pdf
convert n3607_1Dfit.eps 	      n3607_1Dfit.pdf
convert n3608_1Dfit.eps 	      n3608_1Dfit.pdf
convert n3842exp_1Dfit.eps	      n3842exp_1Dfit.pdf
convert n3998_1Dfit.eps 	      n3998_1Dfit.pdf
convert n4026_1Dfit.eps 	      n4026_1Dfit.pdf
convert n4151_1Dfit.eps 	      n4151_1Dfit.pdf
convert n4261_1Dfit.eps 	      n4261_1Dfit.pdf
convert n4291_1Dfit.eps 	      n4291_1Dfit.pdf
convert n4342_1Dfit.eps 	      n4342_1Dfit.pdf
convert n4388_1Dfit.eps 	      n4388_1Dfit.pdf
convert n4459_1Dfit.eps 	      n4459_1Dfit.pdf
convert n4473_1Dfit.eps 	      n4473_1Dfit.pdf
convert n4564_1Dfit.eps 	      n4564_1Dfit.pdf
convert n4596_1Dfit.eps 	      n4596_1Dfit.pdf
convert n4697_1Dfit.eps 	      n4697_1Dfit.pdf
convert n4889_1Dfit.eps 	      n4889_1Dfit.pdf
convert n4945_1Dfit.eps 	      n4945_1Dfit.pdf
convert n5077_1Dfit.eps 	      n5077_1Dfit.pdf
convert n5128_1Dfit.eps 	      n5128_1Dfit.pdf
convert n5576_1Dfit.eps 	      n5576_1Dfit.pdf
convert n5845_1Dfit.eps 	      n5845_1Dfit.pdf
convert n5846_1Dfit.eps 	      n5846_1Dfit.pdf
convert n6251_1Dfit.eps 	      n6251_1Dfit.pdf
convert n7052_1Dfit.eps 	      n7052_1Dfit.pdf
convert n7619_1Dfit.eps 	      n7619_1Dfit.pdf
convert n7768_1Dfit.eps 	      n7768_1Dfit.pdf
convert ugc03789_1Dfit.eps	      ugc03789_1Dfit.pdf

